Communication-free Massively Distributed Graph Generation

Analyzing massive complex networks yields promising insights about our everyday lives. Building scalable algorithms to do so is a challenging task that requires a careful analysis and an extensive evaluation. However, engineering such algorithms is often hindered by the scarcity of publicly~available~datasets. Network generators serve as a tool to alleviate this problem by providing synthetic instances with controllable parameters. However, many network generators fail to provide instances on a massive scale due to their sequential nature or resource constraints. Additionally, truly scalable network generators are few and often limited in their realism. In this work, we present novel generators for a variety of network models that are frequently used as benchmarks. By making use of pseudorandomization and divide-and-conquer schemes, our generators follow a communication-free paradigm. The resulting generators are thus embarrassingly parallel and have a near optimal scaling behavior. This allows us to generate instances of up to $2^{43}$ vertices and $2^{47}$ edges in less than 22 minutes on 32768 cores. Therefore, our generators allow new graph families to be used on an unprecedented scale.

==> hyperbolic/.ipynb_checkpoints/plots-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAARQAAAEUCAYAAADqcMl5AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nNFZDC4pGo7Ea/wf0Gwzi/H4KigAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7ff3ac2fa278>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "np.random.seed(1)\n",
    "\n",
    "avgDeg = 10\n",
    "nodes = 150\n",
    "alpha = 1.0\n",
    "#C=\n",
    "#C=-2\n",
    "R = 2*np.log(nodes) + 2.0 * np.log(2.0 * alpha**2 / (avgDeg*np.pi*(alpha - 0.5)**2)) \n",
    "#print(C,R)\n",
    "\n",
    "def deltaTheta(a,b,R):\n",
    "    tmp = (np.cosh(a)*np.cosh(b)-np.cosh(R)) / np.sinh(a) / np.sinh(b)\n",
    "    if np.isscalar(tmp):\n",
    "        tmp = min(1.0, max(-1.0, tmp))\n",
    "    else:\n",
    "        tmp[tmp > 1.0] = 1.0\n",
    "        tmp[tmp < -1.0] = -1.0\n",
    "    return np.arccos(tmp)\n",
    "\n",
    "def drawHypCircle(theta, r, R, Rmin=0, Rmax=1e100, N=500):\n",
    "    d = np.linspace(0, 2*np.pi, N)\n",
    "    rs = np.log( \n",
    "        (2*np.cosh(R) + (-4*np.cosh(r)**2 +4*np.cosh(R)**2 + 4*np.cos(d)**2 * np.sinh(r)**2)**0.5) /\n",
    "        (2*(np.cosh(r) - np.cos(d) * np.sinh(r)))\n",
    "    )\n",
    "    rs[rs > Rmax] = Rmax\n",
    "    rs[rs < Rmin] = Rmin\n",
    "    return d+theta, rs\n",
    "\n",
    "def getRandomPts(R, a, n):\n",
    "    theta = np.random.rand(n) * 2 * np.pi\n",
    "    rads = np.arccosh((np.cosh(a * R) - 1) * np.random.rand(n) + 1.0) / a\n",
    "    rads.sort()\n",
    "    return theta, rads\n",
    "\n",
    "def getNeighbors(pt_theta, pt_rads, i, restrict=\"id\"):\n",
    "    mask = np.cosh(pt_rads) * np.cosh(pt_rads[i]) - (np.cos(pt_theta - pt_theta[i]) * np.sinh(pt_rads) * np.sinh(pt_rads[i])) <= np.cosh(R)\n",
    "    if (\"id\" == restrict):\n",
    "        return [i+1+j for j in np.nonzero(mask[i+1:])[0]]\n",
    "    return np.nonzero(mask)[0]\n",
    "\n",
    "def latexFriendlyPlot(fig_width_pt = 246.0, ratio=(5**0.5-1.0)/2.0): \n",
    "    # Get this from LaTeX using \\showthe\\columnwidth\n",
    "    # borrowed from http://scipy-cookbook.readthedocs.io/items/Matplotlib_LaTeX_Examples.html\n",
    "    inches_per_pt = 1.0/72.27               # Convert pt to inch\n",
    "    fig_width = fig_width_pt*inches_per_pt  # width in inches\n",
    "    fig_height = fig_width*ratio      # height in inches\n",
    "    fig_size =  [fig_width,fig_height]\n",
    "    params = {'backend': 'ps',\n",
    "              'axes.labelsize': 10,\n",
    "              'font.size': 10,\n",
    "              'legend.fontsize': 10,\n",
    "              'xtick.labelsize': 8,\n",
    "              'ytick.labelsize': 8,\n",
    "              'text.usetex': True,\n",
    "              'figure.figsize': fig_size,\n",
    "    \"font.family\": \"serif\",\n",
    "    \"font.serif\": []             \n",
    "             }\n",
    "    plt.rcParams.update(params)\n",
    "    \n",
    "latexFriendlyPlot(398*2, 0.3)\n",
    "plt.cla()\n",
    "plt.clf()\n",
    "plt.rc('lines', linewidth=0.3)\n",
    "    \n",
    "ax = plt.subplot(111, projection='polar')    \n",
    "pt_theta, pt_rads = getRandomPts(R, alpha, 100)\n",
    "pt_rads[:3] = [R/5, R/4, R/2.4]\n",
    "pt_theta[2] = np.pi * 0.25\n",
    "pt_theta[80] = 0.0\n",
    "\n",
    "activePts = {2: (\"#000080\", \"#4040ff\"), 80: (\"#900090\", \"#a000a0\")}\n",
    "\n",
    "for i in range(len(pt_theta)-1):\n",
    "    active = i in activePts\n",
    "    color = activePts[i][1] if active else \"#cccccc\"\n",
    "    for j in getNeighbors(pt_theta, pt_rads, i, \"all\" if active else \"id\"):\n",
    "        ax.add_line(plt.Line2D(pt_theta[[i,j]], pt_rads[[i,j]], linewidth=0.5, color=color, zorder=2 * active))\n",
    "\n",
    "\n",
    "ax.scatter(pt_theta, pt_rads, marker='o', color=\"#808080\", s=1, zorder=1)\n",
    "\n",
    "for i in activePts:\n",
    "    ax.plot(*drawHypCircle(pt_theta[i], pt_rads[i], R), color=activePts[i][0])\n",
    "    ax.scatter(pt_theta[i], pt_rads[i], marker='o', color=activePts[i][0], zorder=100)\n",
    "    \n",
    "\n",
    "#Bounding Circle\n",
    "ax.plot(*drawHypCircle(0,0,R/2), color=\"#000000\", linewidth=0.5, zorder=0)\n",
    "ax.plot(*drawHypCircle(0,0,R), color=\"#000000\", linewidth=0.5, zorder=0)\n",
    "ax.scatter([0], [0], marker='x', color=\"#000000\", s=4)\n",
    "ax.add_line(plt.Line2D([np.pi] * 2, [0, R/2], linewidth=0.5, color=\"#000000\", zorder=0))\n",
    "ax.add_line(plt.Line2D([np.pi * 1.1] * 2, [0, R], linewidth=0.5, color=\"#000000\", zorder=0))\n",
    "ax.text(np.pi * 1.08, R*0.85, \"$R$\")\n",
    "ax.text(np.pi - 0.03, R*0.45, r\"$R/2$\")\n",
    "\n",
    "\n",
    "\n",
    "ax.set_rmax(R*1.9)\n",
    "ax.set_rticks(list(np.linspace(R/2, R, int(R/2))))  # less radial ticks\n",
    "ax.set_rlabel_position(np.pi)  # get radial labels away from plotted line\n",
    "ax.grid(True)\n",
    "ax.yaxis.set_ticklabels([])\n",
    "ax.xaxis.set_ticks([])\n",
    "ax.yaxis.set_visible(False)\n",
    "ax.axison=False\n",
    "\n",
    "\n",
    "plt.savefig(\"figures/hyperbolic_graph_model.pgf\", transparnt=True, bbox_inches=\"tight\")\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAhQAAAIUCAYAAABCerXlAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nrkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7ff38cd37828>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib.transforms import Bbox\n",
    "from matplotlib.path import Path\n",
    "import matplotlib.patches as patches\n",
    "\n",
    "latexFriendlyPlot(398*4, 0.3)\n",
    "\n",
    "plt.cla()\n",
    "plt.clf()\n",
    "plt.rc('lines', linewidth=0.3)\n",
    "\n",
    "ax = plt.subplot(111, projection='polar')    \n",
    "\n",
    "R=16.0\n",
    "\n",
    "r = R-5.8\n",
    "theta = 0\n",
    "tso, rso = drawHypCircle(theta, r , R, 0, R, 1000)\n",
    "ts = tso[rso > r]\n",
    "rs = rso[rso > r]\n",
    "i = len(ts) // 2\n",
    "ts = np.hstack([ts[:i], np.linspace(ts[i-1]%(2*np.pi), (ts[i] - 2*np.pi), 100), ts[i:]])\n",
    "rs = np.hstack([rs[:i], [r]* 100, rs[i:]])\n",
    "ax.fill(ts, rs, facecolor=\"#11c6fc\", linewidth=0.5, zorder=1)\n",
    "ax.scatter([theta], [r], marker='x', color=\"#000000\", zorder=2)\n",
    "\n",
    "ax.plot(tso[rso <= r], rso[rso <= r], linewidth=0.5, color=\"#000000\", ls='--')\n",
    "\n",
    "i = 0\n",
    "while R-i > r:\n",
    "    upper = R-i\n",
    "    lower = R-i-1\n",
    "    dt = deltaTheta(r, max(lower, r), R) \n",
    "    N = 100\n",
    "    ts = np.hstack([np.linspace(theta - dt, theta + dt, N), np.linspace(theta + dt, theta - dt, N)])\n",
    "    rs = np.hstack([lower] * N + [upper] * N)\n",
    "    ax.fill(ts, rs, zorder=0, facecolor=\"#fcc611\", linewidth=0.1)\n",
    "    \n",
    "    i += 1\n",
    "    \n",
    "arrow=dict(facecolor='black', shrink=1, headwidth=5, width=0.05)\n",
    "ax.annotate(r\"Neighbours\", xy=(0, R*0.8), xytext=(-0.3, R*0.7), arrowprops=arrow)\n",
    "ax.annotate(r\"Candidates\", xy=(0.1, R*0.8), xytext=( 0.3, R*0.7), arrowprops=arrow)\n",
    "\n",
    "# delta Marker\n",
    "dt = deltaTheta(r,r,R)\n",
    "ax.add_line(plt.Line2D([0, theta], [0, r], linewidth=1, color=color, zorder=0))\n",
    "ax.add_line(plt.Line2D([0, theta+dt], [0, r], linewidth=1, color=color, zorder=0))\n",
    "ax.text(dt/3, r-3.3, r\"$\\Delta\\theta(r,r)$\")\n",
    "\n",
    "ax.set_rmax(R)\n",
    "ax.set_rticks(list(np.linspace(R/2, R, int(R/2)+1)))  # less radial ticks\n",
    "ax.set_rlabel_position(np.pi)  # get radial labels away from plotted line\n",
    "ax.grid(True)\n",
    "ax.yaxis.set_ticklabels([])\n",
    "ax.xaxis.set_ticks([])\n",
    "ax.set_clip_box(Bbox([[0, 1], [0, 1]]))\n",
    "ax.set_clip_on(True)\n",
    "\n",
    "plt.savefig(\"figures/nkbands.pgf\", transparent=True, bbox_inches=\"tight\")\n",
    "def draw_arc(t1, t2, r):\n",
    "    n = np.max(10, (t2-t1)/2/np.pi * 100)\n",
    "    ax.plot( np.linspace(t1, t2, n), [r] * n )\n",
    "    \n",
    "def draw_request(t, r):\n",
    "    pass\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfkAAAGUCAYAAAA23FtgAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nBEFwUP8P2MH0zxyh9b0AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7ff38ccb0be0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib.patches import Arc\n",
    "\n",
    "latexFriendlyPlot(398*3, 0.3)\n",
    "plt.cla()\n",
    "plt.clf()\n",
    "plt.rc('lines', linewidth=0.3)\n",
    "\n",
    "ax = plt.subplot(111, projection='polar')    \n",
    "\n",
    "np.random.seed(1)\n",
    "avgDeg = 2\n",
    "nodes = 30\n",
    "alpha = 1.0\n",
    "R = 2*np.log(nodes) + 2.0 * np.log(2.0 * alpha**2 / (avgDeg*np.pi*(alpha - 0.5)**2)) \n",
    "R = 10\n",
    "\n",
    "pt_theta, pt_rads = getRandomPts(R, 1, nodes)\n",
    "#pt_theta[2] = 1\n",
    "pt_theta[4] = np.pi / 3.1\n",
    "pt_theta[6] = np.pi / -3.1\n",
    "\n",
    "\n",
    "def draw_arc(t1, t2, r, *args, **kwargs):\n",
    "    n = max(10, int ((t2-t1)/2/np.pi * 100) )\n",
    "    ax.plot( np.linspace(t1, t2, n), [r] * n, *args, **kwargs )\n",
    "    \n",
    "def draw_request(t, r, ro, dt=-1, *args, **kwargs):\n",
    "    if dt < 0:\n",
    "        dt = deltaTheta(r,r,R)\n",
    "    N = max(10, int(dt * 30))\n",
    "    ts = np.hstack([np.linspace(t - dt, t + dt, N), np.linspace(t + dt, t - dt, N)])\n",
    "    rs = np.hstack([r] * N + [ro] * N)\n",
    "    ax.fill(ts, rs, *args, **kwargs)    \n",
    "\n",
    "\n",
    "\n",
    "bands = [0] + list(np.linspace(R/2, R, int(R)))\n",
    "segs = 6\n",
    "segwidth = 2*np.pi / segs\n",
    "fstStrBand = 1\n",
    "while deltaTheta(bands[fstStrBand], bands[fstStrBand], R) > np.pi / segs / 2:\n",
    "    fstStrBand += 1\n",
    "\n",
    "draw_request(np.pi, 0, bands[fstStrBand], np.pi, facecolor=(0.9, 0.5, 0.2, 0.2), linewidth=0.1)\n",
    "\n",
    "\n",
    "draw_request(segwidth / 2, bands[fstStrBand], R, segwidth / 2, facecolor=(0.98, 0.77, 0.06, 0.3), linewidth=0.1, zorder=-1)\n",
    "rep_pt = 4\n",
    "rep_width = deltaTheta(pt_rads[rep_pt], pt_rads[rep_pt], R) + pt_theta[4] - segwidth\n",
    "\n",
    "draw_request(segwidth  + rep_width/2, bands[fstStrBand], R, rep_width/2, facecolor=(1, 0.2, 0.2, 0.2), linewidth=0.1)\n",
    "\n",
    "ax.plot(*drawHypCircle(0, 0, R/2), linewidth=1, color=\"#000000\")\n",
    "ax.plot(*drawHypCircle(0, 0, bands[fstStrBand]), linewidth=1, color=\"#000000\")\n",
    "  \n",
    "ax.scatter(pt_theta, pt_rads, marker='o', color=\"#000080\", s=1, zorder=1)\n",
    "\n",
    "for t in np.linspace(0, 2*np.pi, segs, False):\n",
    "    plt.plot([t,t], [0, R], color=\"#000000\", linewidth=0.8)\n",
    "\n",
    "\n",
    "for b in range(len(bands) - 1):\n",
    "    lb, rb = bands[b], bands[b+1]\n",
    "    mask = pt_rads < rb\n",
    "    thetas = pt_theta[mask]\n",
    "    rads = pt_rads[mask]\n",
    "    rads[rads < lb] = lb\n",
    "    fc = (0.5, 0.5, 0.9, 0.2)\n",
    "    for t, r in zip(thetas, rads):\n",
    "        draw_request(t, r, rb, facecolor=fc, linewidth=0.1)\n",
    "\n",
    "fsb = bands[fstStrBand]        \n",
    "ax.text(-1.5*np.pi, R*0.3, r\"Clique\", ha=\"center\", va=\"center\")\n",
    "ax.text(-1.5*np.pi, (fsb-R/2)/2 + R/2, r\"Global\", ha=\"center\", va=\"center\")\n",
    "ax.text(-1.5*np.pi, (R-fsb)/2 + fsb, r\"Stream\", ha=\"center\", va=\"center\")\n",
    "\n",
    "ax.annotate(\"main phase of\\nof segment\", xy=(segwidth * 0.5, R*0.9), xytext=(segwidth * 0.5, 1.1*R), arrowprops=arrow)\n",
    "ax.annotate(\"endgame of\\nsegment 1\", xy=(segwidth + rep_width * 0.5, R*0.9), xytext=(segwidth * 0.8, 1.1*R), arrowprops=arrow)\n",
    "\n",
    "r = fsb\n",
    "ac = \"#ff0000\"\n",
    "ax.fill( [segwidth*1.05, segwidth*0.95, segwidth*0.95], [r, r-0.2, r+0.2], facecolor=ac, color=ac, zorder=100)\n",
    "draw_arc(0.05 * segwidth, 0.95 * segwidth, r, ac, linewidth=1,  zorder=100)\n",
    "\n",
    "\n",
    "ax.set_rmax(R)\n",
    "ax.set_rticks(bands)  # less radial ticks\n",
    "ax.set_rlabel_position(np.pi)  # get radial labels away from plotted line\n",
    "ax.grid(True)\n",
    "ax.yaxis.set_ticklabels([])\n",
    "\n",
    "ax.xaxis.set_ticks([np.pi*2/segs*i for i in range(segs)])\n",
    "ax.xaxis.set_ticklabels([r\"$\\frac{%d}{%d}\\pi$\" % (i, segs/2) for i in range(segs)])\n",
    "ax.set_clip_box(Bbox([[0, 1], [0, 1]]))\n",
    "ax.set_clip_on(True)\n",
    "\n",
    "plt.savefig(\"figures/segments.pgf\", transparent=True, bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAlgAAAJRCAYAAACZackUAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7ff38cff5630>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib.patches import Arc\n",
    "\n",
    "latexFriendlyPlot(398*4, 0.3)\n",
    "plt.cla()\n",
    "plt.clf()\n",
    "plt.rc('lines', linewidth=0.6)\n",
    "\n",
    "ax = plt.subplot(111, projection='polar')  \n",
    "\n",
    "R = 10\n",
    "\n",
    "thl = np.pi * 0.25\n",
    "thr = np.pi * 0.75\n",
    "segw = thr - thl\n",
    "\n",
    "bands = [i*R/8 for i in range(4, 8)]\n",
    "\n",
    "# grid\n",
    "for b in bands: draw_arc(thl, thr, b, color=\"black\", linewidth=0.8)\n",
    "ax.plot([thl, thl], [bands[0], bands[-1]],  color=\"black\", linewidth=0.8)\n",
    "ax.plot([thr, thr], [bands[0], bands[-1]],  color=\"black\", linewidth=0.8)\n",
    "\n",
    "# marching direction\n",
    "rarc = bands[0] - (bands[1]-bands[0]) / 2\n",
    "draw_arc(thl + segw*0.1, thr - segw*0.1, rarc, color=\"#ff0000\", linewidth=1)\n",
    "ax.fill( [thr-segw*0.1, thr-segw*0.15, thr-segw*0.15], [rarc, rarc-0.1, rarc+0.1], color=\"#ff0000\", facecolor=\"#ff0000\")\n",
    "\n",
    "\n",
    "def draw_stops(b, t):\n",
    "    ax.plot([thl+t, thl+t], [bands[b], bands[b+1]],  color=\"blue\", linewidth=0.8, ls=\":\")\n",
    "    if b+1<len(bands):\n",
    "        ax.plot([thl+t, thl+t], [bands[b+1], bands[-1]],  color=\"blue\", linewidth=0.8)\n",
    "\n",
    "\n",
    "def fill_band(tl, tr, bl, bu,  *args, **kwargs):\n",
    "    N = 50\n",
    "    ts = np.hstack([np.linspace(thl+tl, thl+tr, N), np.linspace(thl+tr, thl+tl, N)])\n",
    "    rs = np.hstack([ bands[bl] ] * N + [ bands[bu] ] * N)\n",
    "    ax.fill(ts, rs, *args, **kwargs)        \n",
    "\n",
    "comp_col = (0.9, 0.9, 1)\n",
    "fill_band(0, 0.4*segw, 0, -1, facecolor=comp_col, linewidth=0)    \n",
    "fill_band(0, 0.75*segw, 0, 1, facecolor=comp_col, linewidth=0)    \n",
    "fill_band(0, 0.65*segw, 1, 2, facecolor=comp_col, linewidth=0)    \n",
    "fill_band(0, 0.48*segw, 2, 3, facecolor=comp_col, linewidth=0)    \n",
    "        \n",
    "draw_stops(0, 0.4 * segw)\n",
    "draw_stops(0, 0.75 * segw)\n",
    "\n",
    "\n",
    "draw_stops(1, 0.22 * segw)\n",
    "draw_stops(1, 0.65 * segw)\n",
    "\n",
    "draw_stops(2, 0.08 * segw)\n",
    "draw_stops(2, 0.15 * segw)\n",
    "draw_stops(2, 0.30 * segw)\n",
    "draw_stops(2, 0.48 * segw)\n",
    "\n",
    "nodes = [\n",
    "    (0, 0.2),  \n",
    "    (1, 0.11), \n",
    "    (2, 0.04), \n",
    "    (2, 0.115), \n",
    "    (2, (0.15+0.22)/2), \n",
    "\n",
    "    (1, 0.31), \n",
    "    (2, (0.22+0.30)/2), \n",
    "    (2, (0.30+0.40)/2), \n",
    "\n",
    "    (0, 0.575),\n",
    "    \n",
    "    (1, 0.525),\n",
    "    \n",
    "    (2, (0.40+0.48)/2)\n",
    "]\n",
    "\n",
    "rs = [ (bands[b+1] + bands[b]) / 2 for (b, _) in nodes ]\n",
    "ts = [ thl + segw*t for (_, t) in nodes ]\n",
    "\n",
    "prog_col=\"#000000\"\n",
    "arrow=dict(facecolor='black', shrink=0.5, headwidth=5, width=0.03)\n",
    "\n",
    "def draw_arrow(i, j)\n",
    "    cb, _ = nodes[i]\n",
    "    cr, ct = rs[i], ts[i]\n",
    "    \n",
    "    nb, _ = nodes[j]\n",
    "    nr, nt = rs[j], ts[j]\n",
    "    \n",
    "    ax.annotate(\"\", xy=(nt, nr), xytext=(ct, cr), arrowprops=arrow)\n",
    "    \n",
    "\n",
    "ax.plot(ts, rs, \"go\", zorder=100 )\n",
    "\n",
    "ax.set_rmax(R)\n",
    "ax.axison = False\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "?ax.arrow"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> hyperbolic/figures/plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAARQAAAEUCAYAAADqcMl5AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nNFZDC4pGo7Ea/wf0Gwzi/H4KigAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f2431314b00>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "np.random.seed(1)\n",
    "\n",
    "avgDeg = 10\n",
    "nodes = 150\n",
    "alpha = 1.0\n",
    "#C=\n",
    "#C=-2\n",
    "R = 2*np.log(nodes) + 2.0 * np.log(2.0 * alpha**2 / (avgDeg*np.pi*(alpha - 0.5)**2)) \n",
    "#print(C,R)\n",
    "\n",
    "def deltaTheta(a,b,R):\n",
    "    tmp = (np.cosh(a)*np.cosh(b)-np.cosh(R)) / np.sinh(a) / np.sinh(b)\n",
    "    if np.isscalar(tmp):\n",
    "        tmp = min(1.0, max(-1.0, tmp))\n",
    "    else:\n",
    "        tmp[tmp > 1.0] = 1.0\n",
    "        tmp[tmp < -1.0] = -1.0\n",
    "    return np.arccos(tmp)\n",
    "\n",
    "def drawHypCircle(theta, r, R, Rmin=0, Rmax=1e100, N=500):\n",
    "    d = np.linspace(0, 2*np.pi, N)\n",
    "    rs = np.log( \n",
    "        (2*np.cosh(R) + (-4*np.cosh(r)**2 +4*np.cosh(R)**2 + 4*np.cos(d)**2 * np.sinh(r)**2)**0.5) /\n",
    "        (2*(np.cosh(r) - np.cos(d) * np.sinh(r)))\n",
    "    )\n",
    "    rs[rs > Rmax] = Rmax\n",
    "    rs[rs < Rmin] = Rmin\n",
    "    return d+theta, rs\n",
    "\n",
    "def getRandomPts(R, a, n):\n",
    "    theta = np.random.rand(n) * 2 * np.pi\n",
    "    rads = np.arccosh((np.cosh(a * R) - 1) * np.random.rand(n) + 1.0) / a\n",
    "    rads.sort()\n",
    "    return theta, rads\n",
    "\n",
    "def getNeighbors(pt_theta, pt_rads, i, restrict=\"id\"):\n",
    "    mask = np.cosh(pt_rads) * np.cosh(pt_rads[i]) - (np.cos(pt_theta - pt_theta[i]) * np.sinh(pt_rads) * np.sinh(pt_rads[i])) <= np.cosh(R)\n",
    "    if (\"id\" == restrict):\n",
    "        return [i+1+j for j in np.nonzero(mask[i+1:])[0]]\n",
    "    return np.nonzero(mask)[0]\n",
    "\n",
    "def latexFriendlyPlot(fig_width_pt = 246.0, ratio=(5**0.5-1.0)/2.0): \n",
    "    # Get this from LaTeX using \\showthe\\columnwidth\n",
    "    # borrowed from http://scipy-cookbook.readthedocs.io/items/Matplotlib_LaTeX_Examples.html\n",
    "    inches_per_pt = 1.0/72.27               # Convert pt to inch\n",
    "    fig_width = fig_width_pt*inches_per_pt  # width in inches\n",
    "    fig_height = fig_width*ratio      # height in inches\n",
    "    fig_size =  [fig_width,fig_height]\n",
    "    params = {'backend': 'ps',\n",
    "              'axes.labelsize': 10,\n",
    "              'font.size': 10,\n",
    "              'legend.fontsize': 10,\n",
    "              'xtick.labelsize': 8,\n",
    "              'ytick.labelsize': 8,\n",
    "              'text.usetex': True,\n",
    "              'figure.figsize': fig_size,\n",
    "    \"font.family\": \"serif\",\n",
    "    \"font.serif\": []             \n",
    "             }\n",
    "    plt.rcParams.update(params)\n",
    "    \n",
    "latexFriendlyPlot(398*2, 0.3)\n",
    "plt.cla()\n",
    "plt.clf()\n",
    "plt.rc('lines', linewidth=0.3)\n",
    "    \n",
    "ax = plt.subplot(111, projection='polar')    \n",
    "pt_theta, pt_rads = getRandomPts(R, alpha, 100)\n",
    "pt_rads[:3] = [R/5, R/4, R/2.4]\n",
    "pt_theta[2] = np.pi * 0.25\n",
    "pt_theta[80] = 0.0\n",
    "\n",
    "activePts = {2: (\"#000080\", \"#4040ff\"), 80: (\"#900090\", \"#a000a0\")}\n",
    "\n",
    "for i in range(len(pt_theta)-1):\n",
    "    active = i in activePts\n",
    "    color = activePts[i][1] if active else \"#cccccc\"\n",
    "    for j in getNeighbors(pt_theta, pt_rads, i, \"all\" if active else \"id\"):\n",
    "        ax.add_line(plt.Line2D(pt_theta[[i,j]], pt_rads[[i,j]], linewidth=0.5, color=color, zorder=2 * active))\n",
    "\n",
    "\n",
    "ax.scatter(pt_theta, pt_rads, marker='o', color=\"#808080\", s=1, zorder=1)\n",
    "\n",
    "for i in activePts:\n",
    "    ax.plot(*drawHypCircle(pt_theta[i], pt_rads[i], R), color=activePts[i][0])\n",
    "    ax.scatter(pt_theta[i], pt_rads[i], marker='o', color=activePts[i][0], zorder=100)\n",
    "    \n",
    "\n",
    "#Bounding Circle\n",
    "ax.plot(*drawHypCircle(0,0,R/2), color=\"#000000\", linewidth=0.5, zorder=0)\n",
    "ax.plot(*drawHypCircle(0,0,R), color=\"#000000\", linewidth=0.5, zorder=0)\n",
    "ax.scatter([0], [0], marker='x', color=\"#000000\", s=4)\n",
    "ax.add_line(plt.Line2D([np.pi] * 2, [0, R/2], linewidth=0.5, color=\"#000000\", zorder=0))\n",
    "ax.add_line(plt.Line2D([np.pi * 1.1] * 2, [0, R], linewidth=0.5, color=\"#000000\", zorder=0))\n",
    "ax.text(np.pi * 1.08, R*0.85, \"$R$\")\n",
    "ax.text(np.pi - 0.03, R*0.45, r\"$R/2$\")\n",
    "\n",
    "\n",
    "\n",
    "ax.set_rmax(R*1.9)\n",
    "ax.set_rticks(list(np.linspace(R/2, R, int(R/2))))  # less radial ticks\n",
    "ax.set_rlabel_position(np.pi)  # get radial labels away from plotted line\n",
    "ax.grid(True)\n",
    "ax.yaxis.set_ticklabels([])\n",
    "ax.xaxis.set_ticks([])\n",
    "ax.yaxis.set_visible(False)\n",
    "ax.axison=False\n",
    "\n",
    "\n",
    "plt.savefig(\"figures/hyperbolic_graph_model.pgf\", transparnt=True, bbox_inches=\"tight\")\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAhQAAAIUCAYAAABCerXlAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nrkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f24314c92e8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib.transforms import Bbox\n",
    "from matplotlib.path import Path\n",
    "import matplotlib.patches as patches\n",
    "\n",
    "latexFriendlyPlot(398*4, 0.3)\n",
    "\n",
    "plt.cla()\n",
    "plt.clf()\n",
    "plt.rc('lines', linewidth=0.3)\n",
    "\n",
    "ax = plt.subplot(111, projection='polar')    \n",
    "\n",
    "R=16.0\n",
    "\n",
    "r = R-5.8\n",
    "theta = 0\n",
    "tso, rso = drawHypCircle(theta, r , R, 0, R, 1000)\n",
    "ts = tso[rso > r]\n",
    "rs = rso[rso > r]\n",
    "i = len(ts) // 2\n",
    "ts = np.hstack([ts[:i], np.linspace(ts[i-1]%(2*np.pi), (ts[i] - 2*np.pi), 100), ts[i:]])\n",
    "rs = np.hstack([rs[:i], [r]* 100, rs[i:]])\n",
    "ax.fill(ts, rs, facecolor=\"#11c6fc\", linewidth=0.5, zorder=1)\n",
    "ax.scatter([theta], [r], marker='x', color=\"#000000\", zorder=2)\n",
    "\n",
    "ax.plot(tso[rso <= r], rso[rso <= r], linewidth=0.5, color=\"#000000\", ls='--')\n",
    "\n",
    "i = 0\n",
    "while R-i > r:\n",
    "    upper = R-i\n",
    "    lower = R-i-1\n",
    "    dt = deltaTheta(r, max(lower, r), R) \n",
    "    N = 100\n",
    "    ts = np.hstack([np.linspace(theta - dt, theta + dt, N), np.linspace(theta + dt, theta - dt, N)])\n",
    "    rs = np.hstack([lower] * N + [upper] * N)\n",
    "    ax.fill(ts, rs, zorder=0, facecolor=\"#fcc611\", linewidth=0.1)\n",
    "    \n",
    "    i += 1\n",
    "    \n",
    "arrow=dict(facecolor='black', shrink=1, headwidth=5, width=0.05)\n",
    "ax.annotate(r\"Neighbours\", xy=(0, R*0.8), xytext=(-0.3, R*0.7), arrowprops=arrow)\n",
    "ax.annotate(r\"Candidates\", xy=(0.1, R*0.8), xytext=( 0.3, R*0.7), arrowprops=arrow)\n",
    "\n",
    "# delta Marker\n",
    "dt = deltaTheta(r,r,R)\n",
    "ax.add_line(plt.Line2D([0, theta], [0, r], linewidth=1, color=color, zorder=0))\n",
    "ax.add_line(plt.Line2D([0, theta+dt], [0, r], linewidth=1, color=color, zorder=0))\n",
    "ax.text(dt/3, r-3.3, r\"$\\Delta\\theta(r,r)$\")\n",
    "\n",
    "ax.set_rmax(R)\n",
    "ax.set_rticks(list(np.linspace(R/2, R, int(R/2)+1)))  # less radial ticks\n",
    "ax.set_rlabel_position(np.pi)  # get radial labels away from plotted line\n",
    "ax.grid(True)\n",
    "ax.yaxis.set_ticklabels([])\n",
    "ax.xaxis.set_ticks([])\n",
    "ax.set_clip_box(Bbox([[0, 1], [0, 1]]))\n",
    "ax.set_clip_on(True)\n",
    "\n",
    "plt.savefig(\"figures/nkbands.pgf\", transparent=True, bbox_inches=\"tight\")\n",
    "def draw_arc(t1, t2, r):\n",
    "    n = np.max(10, (t2-t1)/2/np.pi * 100)\n",
    "    ax.plot( np.linspace(t1, t2, n), [r] * n )\n",
    "    \n",
    "def draw_request(t, r):\n",
    "    pass\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfkAAAGUCAYAAAA23FtgAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nBEFwUP8P2MH0zxyh9b0AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f24314c0128>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib.patches import Arc\n",
    "\n",
    "latexFriendlyPlot(398*3, 0.3)\n",
    "plt.cla()\n",
    "plt.clf()\n",
    "plt.rc('lines', linewidth=0.3)\n",
    "\n",
    "ax = plt.subplot(111, projection='polar')    \n",
    "\n",
    "np.random.seed(1)\n",
    "avgDeg = 2\n",
    "nodes = 30\n",
    "alpha = 1.0\n",
    "R = 2*np.log(nodes) + 2.0 * np.log(2.0 * alpha**2 / (avgDeg*np.pi*(alpha - 0.5)**2)) \n",
    "R = 10\n",
    "\n",
    "pt_theta, pt_rads = getRandomPts(R, 1, nodes)\n",
    "#pt_theta[2] = 1\n",
    "pt_theta[4] = np.pi / 3.1\n",
    "pt_theta[6] = np.pi / -3.1\n",
    "\n",
    "\n",
    "def draw_arc(t1, t2, r, *args, **kwargs):\n",
    "    n = max(10, int ((t2-t1)/2/np.pi * 100) )\n",
    "    ax.plot( np.linspace(t1, t2, n), [r] * n, *args, **kwargs )\n",
    "    \n",
    "def draw_request(t, r, ro, dt=-1, *args, **kwargs):\n",
    "    if dt < 0:\n",
    "        dt = deltaTheta(r,r,R)\n",
    "    N = max(10, int(dt * 30))\n",
    "    ts = np.hstack([np.linspace(t - dt, t + dt, N), np.linspace(t + dt, t - dt, N)])\n",
    "    rs = np.hstack([r] * N + [ro] * N)\n",
    "    ax.fill(ts, rs, *args, **kwargs)    \n",
    "\n",
    "\n",
    "\n",
    "bands = [0] + list(np.linspace(R/2, R, int(R)))\n",
    "segs = 6\n",
    "segwidth = 2*np.pi / segs\n",
    "fstStrBand = 1\n",
    "while deltaTheta(bands[fstStrBand], bands[fstStrBand], R) > np.pi / segs / 2:\n",
    "    fstStrBand += 1\n",
    "\n",
    "draw_request(np.pi, 0, bands[fstStrBand], np.pi, facecolor=(0.9, 0.5, 0.2, 0.2), linewidth=0.1)\n",
    "\n",
    "\n",
    "draw_request(segwidth / 2, bands[fstStrBand], R, segwidth / 2, facecolor=(0.98, 0.77, 0.06, 0.3), linewidth=0.1, zorder=-1)\n",
    "rep_pt = 4\n",
    "rep_width = deltaTheta(pt_rads[rep_pt], pt_rads[rep_pt], R) + pt_theta[4] - segwidth\n",
    "\n",
    "draw_request(segwidth  + rep_width/2, bands[fstStrBand], R, rep_width/2, facecolor=(1, 0.2, 0.2, 0.2), linewidth=0.1)\n",
    "\n",
    "ax.plot(*drawHypCircle(0, 0, R/2), linewidth=1, color=\"#000000\")\n",
    "ax.plot(*drawHypCircle(0, 0, bands[fstStrBand]), linewidth=1, color=\"#000000\")\n",
    "  \n",
    "ax.scatter(pt_theta, pt_rads, marker='o', color=\"#000080\", s=1, zorder=1)\n",
    "\n",
    "for t in np.linspace(0, 2*np.pi, segs, False):\n",
    "    plt.plot([t,t], [0, R], color=\"#000000\", linewidth=0.8)\n",
    "\n",
    "\n",
    "for b in range(len(bands) - 1):\n",
    "    lb, rb = bands[b], bands[b+1]\n",
    "    mask = pt_rads < rb\n",
    "    thetas = pt_theta[mask]\n",
    "    rads = pt_rads[mask]\n",
    "    rads[rads < lb] = lb\n",
    "    fc = (0.5, 0.5, 0.9, 0.2)\n",
    "    for t, r in zip(thetas, rads):\n",
    "        draw_request(t, r, rb, facecolor=fc, linewidth=0.1)\n",
    "\n",
    "fsb = bands[fstStrBand]        \n",
    "ax.text(-1.5*np.pi, R*0.3, r\"Clique\", ha=\"center\", va=\"center\")\n",
    "ax.text(-1.5*np.pi, (fsb-R/2)/2 + R/2, r\"Global\", ha=\"center\", va=\"center\")\n",
    "ax.text(-1.5*np.pi, (R-fsb)/2 + fsb, r\"Stream\", ha=\"center\", va=\"center\")\n",
    "\n",
    "ax.annotate(\"main phase of\\nof segment\", xy=(segwidth * 0.5, R*0.9), xytext=(segwidth * 0.5, 1.1*R), arrowprops=arrow)\n",
    "ax.annotate(\"endgame of\\nsegment 1\", xy=(segwidth + rep_width * 0.5, R*0.9), xytext=(segwidth * 0.8, 1.1*R), arrowprops=arrow)\n",
    "\n",
    "r = fsb\n",
    "ac = \"#ff0000\"\n",
    "ax.fill( [segwidth*1.05, segwidth*0.95, segwidth*0.95], [r, r-0.2, r+0.2], facecolor=ac, color=ac, zorder=100)\n",
    "draw_arc(0.05 * segwidth, 0.95 * segwidth, r, ac, linewidth=1,  zorder=100)\n",
    "\n",
    "\n",
    "ax.set_rmax(R)\n",
    "ax.set_rticks(bands)  # less radial ticks\n",
    "ax.set_rlabel_position(np.pi)  # get radial labels away from plotted line\n",
    "ax.grid(True)\n",
    "ax.yaxis.set_ticklabels([])\n",
    "\n",
    "ax.xaxis.set_ticks([np.pi*2/segs*i for i in range(segs)])\n",
    "ax.xaxis.set_ticklabels([r\"$\\frac{%d}{%d}\\pi$\" % (i, segs/2) for i in range(segs)])\n",
    "ax.set_clip_box(Bbox([[0, 1], [0, 1]]))\n",
    "ax.set_clip_on(True)\n",
    "\n",
    "plt.savefig(\"figures/segments.pgf\", transparent=True, bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 99,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAloAAAJSCAIAAACUavzQAAAAAXNSR0IB2cksfwAAAAlwSFlzAAAP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\nAUAOAUAOAUAOAeA79v+jOQ3rggo65wAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f24300a54e0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib.patches import Arc\n",
    "\n",
    "latexFriendlyPlot(398*4, 0.3)\n",
    "plt.cla()\n",
    "plt.clf()\n",
    "plt.rc('lines', linewidth=0.6)\n",
    "\n",
    "ax = plt.subplot(111, projection='polar')  \n",
    "\n",
    "R = 10\n",
    "\n",
    "thl = np.pi * 0.25\n",
    "thr = np.pi * 0.75\n",
    "segw = thr - thl\n",
    "\n",
    "bands = [i*R/8 for i in range(4, 8)]\n",
    "\n",
    "# grid\n",
    "for b in bands: draw_arc(thl, thr, b, color=\"black\", linewidth=0.8)\n",
    "ax.plot([thl, thl], [bands[0], bands[-1]],  color=\"black\", linewidth=0.8)\n",
    "ax.plot([thr, thr], [bands[0], bands[-1]],  color=\"black\", linewidth=0.8)\n",
    "\n",
    "# marching direction\n",
    "rarc = bands[0] - (bands[1]-bands[0]) / 2\n",
    "draw_arc(thl + segw*0.1, thr - segw*0.1, rarc, color=\"#ff0000\", linewidth=1)\n",
    "ax.fill( [thr-segw*0.1, thr-segw*0.15, thr-segw*0.15], [rarc, rarc-0.1, rarc+0.1], color=\"#ff0000\", facecolor=\"#ff0000\")\n",
    "\n",
    "def draw_stops(b, t):\n",
    "    ax.plot([thl+t, thl+t], [bands[b], bands[b+1]],  color=\"blue\", linewidth=0.8, ls=\":\")\n",
    "    if b+1<len(bands):\n",
    "        ax.plot([thl+t, thl+t], [bands[b+1], bands[-1]],  color=\"blue\", linewidth=0.8)\n",
    "\n",
    "\n",
    "def fill_band(tl, tr, bl, bu,  *args, **kwargs):\n",
    "    N = 50\n",
    "    ts = np.hstack([np.linspace(thl+tl, thl+tr, N), np.linspace(thl+tr, thl+tl, N)])\n",
    "    rs = np.hstack([ bands[bl] ] * N + [ bands[bu] ] * N)\n",
    "    ax.fill(ts, rs, *args, **kwargs)        \n",
    "\n",
    "comp_col = (0.9, 0.9, 1)\n",
    "fill_band(0, 0.4*segw, 0, -1, facecolor=comp_col, linewidth=0)    \n",
    "fill_band(0, 0.75*segw, 0, 1, facecolor=comp_col, linewidth=0)    \n",
    "fill_band(0, 0.65*segw, 1, 2, facecolor=comp_col, linewidth=0)    \n",
    "fill_band(0, 0.48*segw, 2, 3, facecolor=comp_col, linewidth=0)    \n",
    "        \n",
    "draw_stops(0, 0.4 * segw)\n",
    "draw_stops(0, 0.75 * segw)\n",
    "\n",
    "\n",
    "draw_stops(1, 0.22 * segw)\n",
    "draw_stops(1, 0.65 * segw)\n",
    "\n",
    "draw_stops(2, 0.08 * segw)\n",
    "draw_stops(2, 0.15 * segw)\n",
    "draw_stops(2, 0.30 * segw)\n",
    "draw_stops(2, 0.48 * segw)\n",
    "\n",
    "nodes = [\n",
    "    (0, 0.2),  \n",
    "    (1, 0.11), \n",
    "    (2, 0.04), \n",
    "    (2, 0.115), \n",
    "    (2, (0.15+0.22)/2), \n",
    "\n",
    "    (1, 0.31), \n",
    "    (2, (0.22+0.30)/2), \n",
    "    (2, (0.30+0.40)/2), \n",
    "\n",
    "    (0, 0.575),\n",
    "    \n",
    "    (1, 0.525),\n",
    "    \n",
    "    (2, (0.40+0.48)/2)\n",
    "]\n",
    "\n",
    "rs = [ (bands[b+1] + bands[b]) / 2 for (b, _) in nodes ]\n",
    "ts = [ thl + segw*t for (_, t) in nodes ]\n",
    "\n",
    "prog_col=\"#000000\"\n",
    "arrow=dict(facecolor='black', shrink=0, headwidth=5, width=0.03, linewidth=0.6)\n",
    "\n",
    "def draw_arrow(a):\n",
    "    for idx, (i,j) in enumerate(a):\n",
    "        cb, _ = nodes[i]\n",
    "        cr, ct = rs[i], ts[i]\n",
    "\n",
    "        nb, _ = nodes[j]\n",
    "        nr, nt = rs[j], ts[j]\n",
    "\n",
    "        ax.annotate(\"\", xy=(nt, nr), xytext=(ct, cr), arrowprops=arrow)\n",
    "\n",
    "            \n",
    "\n",
    "draw_arrow([[0,1], [1,2], [2,3], [3,4], [1, 5], [5,6], [6,7], [0,8], [8,9], [9, 10]])\n",
    "\n",
    "arrcol = '#6666ff'\n",
    "arrow=dict(facecolor=arrcol, edgecolor=arrcol, shrink=0, headwidth=5, width=0.03, linewidth=0.6)\n",
    "ax.annotate(\"\", xy=(ts[10]+0.2, rs[10]), xytext=(ts[10], rs[10]), arrowprops=arrow, color=arrcol)\n",
    "ax.annotate(\"\", xy=(ts[9]+0.3, rs[9]), xytext=(ts[9], rs[9]), arrowprops=arrow)\n",
    "ax.annotate(\"\", xy=(ts[8]+0.5, rs[8]), xytext=(ts[8], rs[8]), arrowprops=arrow)\n",
    "\n",
    "\n",
    "\n",
    "def annotate_node(i, dt, dr):\n",
    "    ax.text(ts[i] + dt, rs[i] + dr, str(i+1))\n",
    "    \n",
    "annotate_node(0, -0.08, -0.1)    \n",
    "annotate_node(1, -0.06, -0.1)\n",
    "annotate_node(2, 0, 0.2)\n",
    "\n",
    "annotate_node(3, -0.0, 0.12)\n",
    "annotate_node(4, -0.0, 0.15)\n",
    "\n",
    "annotate_node(5, 0.07, -0.1)\n",
    "\n",
    "annotate_node(6, -0.0, 0.15)\n",
    "annotate_node(7, -0.0, 0.2)\n",
    "\n",
    "\n",
    "annotate_node(8, 0.1, -0.1)    \n",
    "annotate_node(9, -0.03, -0.1)\n",
    "annotate_node(10, -0, 0.2)\n",
    "\n",
    "\n",
    "ax.plot(ts, rs, \"go\", zorder=100 )\n",
    "\n",
    "ax.set_rmax(R)\n",
    "ax.axison = False\n",
    "\n",
    "plt.savefig(\"figures/hypgen_recursion.pgf\", transparent=True, bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> hyperbolic/submit.sh <==
MAINTEX=hyperbolic.tex
BIBFILE=hyperbolic.bib
TARGETNAME=p53-penschuck

rm submission/*
mkdir submission

./latexpand.pl -v --makeatletter --empty-comments $MAINTEX | grep -v '\graphicspath' > submission/$TARGETNAME.tex
perl -pi -e 's/\\usepackage\{todonotes\}//' submission/$TARGETNAME.tex

cp $BIBFILE submission/
cp lipics-v2016.cls cc-by.pdf lipics-logo-bw.pdf submission/

cd submission
tar -czf ../$TARGETNAME.tgz *

pdflatex $TARGETNAME.tex
bibtex $TARGETNAME
pdflatex $TARGETNAME.tex
pdflatex $TARGETNAME.tex
pdflatex $TARGETNAME.tex
